What Does It Cost to Simulate a Quantum Sentence Classifier? An Energy and Compute Perspective on Near-Term QNLP

Near-term quantum natural language processing (QNLP) experiments often run on classical simulators, so simulator cost is part of the field's practical compute burden, yet accuracy tables do not show it. We measure that cost for a variational quantum classifier (VQC) on binary SST-2 sentiment classification, using PennyLane's state-vector simulator over a controlled grid of 27 configurations: three balanced training-set sizes (N = 200, 500, 1000), three qubit counts (4, 6, 8), and three circuit depths. Each VQC is compared with logistic regression on the same PCA-reduced input; full TF-IDF logistic regression gives an uncompressed reference. The VQC beats its matched baseline in 6 of 27 single-seed comparisons. After reruns at two further seeds, only 1 of these 6 keeps a positive mean advantage larger than its paired seed-to-seed variability, and paired tests on the fixed validation set do not establish it. VQC training is 886-21,127 times slower in measured wall-clock time than the matched classical fit (median 3,158 times); going from 4 to 8 qubits roughly doubles simulator time, and within the tested range per-step cost is well approximated by a linear function of the parameter count. CodeCarbon energy and CO2 estimates are secondary: they imply an almost constant power of about 41 W, so they add little beyond runtime, and we do not build an energy ratio from them. The study is narrow (one dataset, representation, ansatz, simulator, and CPU environment) and is a reproducible feasibility measurement, not a general verdict on QNLP.

==> anc/all_experiment_results.csv <==
model,dataset_size,qubits,depth_name,depth,seed,accuracy,f1,balanced_accuracy,pred_positive_rate,pred_degenerate,n_params,final_train_loss,n_train,n_test,wall_time_s,tracker_duration_s,energy_kwh,co2_kg,run_started_utc,run_finished_utc,cpu_model_runtime,physical_cores_runtime,logical_cores_runtime,ram_total_gb_runtime,codecarbon_cpu_power_w,codecarbon_gpu_power_w,codecarbon_ram_power_w,codecarbon_tracking_mode,codecarbon_cpu_utilization_percent,codecarbon_gpu_utilization_percent,codecarbon_ram_utilization_percent,codecarbon_cpu_model,codecarbon_cpu_count,codecarbon_ram_total_size_gb,codecarbon_on_cloud,codecarbon_cloud_provider,codecarbon_cloud_region,run_key
classical_tfidf_full,200,,,,42,0.6112385321100917,0.6237513873473918,0.6108339648059273,0.5240825688073395,False,2291,,200,872,0.06297652199998538,0.02134300400007305,6.594756040952081e-08,4.704969344612894e-08,2026-10-02T19:19:51.826414+00:00,2026-10-02T19:19:51.900354+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,2.037347123200001,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_full|n=200|q=NA|d=NA
classical_tfidf_full,500,,,,42,0.6594036697247706,0.6843783209351754,0.658173360276164,0.569954128440367,False,3001,,500,872,0.05766204600001856,0.017662792000010086,3.8674216495842847e-07,2.7591771691010617e-07,2026-10-02T19:19:51.945367+00:00,2026-10-02T19:19:52.012940+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.9263786928000002,155.28440997085184,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_full|n=500|q=NA|d=NA
classical_tfidf_full,1000,,,,42,0.6995412844036697,0.7029478458049887,0.6995663888187252,0.5022935779816514,False,3001,,1000,872,0.058088000999987344,0.018464528999970753,5.14184854358211e-08,3.6684055667817644e-08,2026-10-02T19:19:52.018960+00:00,2026-10-02T19:19:52.086842+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8015643024,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_full|n=1000|q=NA|d=NA
classical_tfidf_pca,200,4.0,,,42,0.49311926605504586,0.3323262839879154,0.49770564957480845,0.25,False,5,,200,872,0.05692325899997286,0.016716630000018995,5.1278655083888526e-08,3.658429496170451e-08,2026-10-02T19:19:52.092769+00:00,2026-10-02T19:19:52.159311+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.9888000000000001,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=4|d=NA
classical_tfidf_pca,200,6.0,,,42,0.5229357798165137,0.48,0.5246274311694872,0.40825688073394495,False,7,,200,872,0.08527155000001585,0.017568789000051765,1.0741454791260785e-07,7.663394247731885e-08,2026-10-02T19:19:52.420995+00:00,2026-10-02T19:19:52.526920+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,15.4036276864,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=6|d=NA
classical_tfidf_pca,200,8.0,,,42,0.5584862385321101,0.5454545454545454,0.5592005556958828,0.46215596330275227,False,9,,200,872,0.10092933299995366,0.017221376000065902,1.1130510888897839e-07,7.940962819086162e-08,2026-10-02T19:19:52.918549+00:00,2026-10-02T19:19:53.048940+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,16.0,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=8|d=NA
classical_tfidf_pca,500,4.0,,,42,0.5768348623853211,0.5839909808342728,0.5767133956386292,0.5080275229357798,False,5,,500,872,0.07703920400001607,0.01821900300001289,3.8300310725385405e-07,2.7325011984229686e-07,2026-10-02T19:19:53.424889+00:00,2026-10-02T19:19:53.525251+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,14.905750105600003,122.79594082684363,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=500|q=4|d=NA
classical_tfidf_pca,500,6.0,,,42,0.5688073394495413,0.5566037735849056,0.5695040835227752,0.463302752293578,False,7,,500,872,0.10052341099992645,0.018221525999933874,3.874253328887386e-07,2.7640511692147453e-07,2026-10-02T19:19:53.899102+00:00,2026-10-02T19:19:54.026470+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,16.0,125.11986478512169,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=500|q=6|d=NA
classical_tfidf_pca,500,8.0,,,42,0.5791284403669725,0.5971459934138309,0.5785025679885493,0.5355504587155964,False,9,,500,872,0.10195145399995909,0.01790724499994667,1.0850162552763158e-07,7.7409508218059e-08,2026-10-02T19:19:54.532786+00:00,2026-10-02T19:19:54.660276+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,15.319800217600006,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=500|q=8|d=NA
classical_tfidf_pca,1000,4.0,,,42,0.5951834862385321,0.5974914481185861,0.5952786899048581,0.49655963302752293,False,5,,1000,872,0.05738194299999577,0.017257911000001513,5.161081942335812e-08,3.682127462022004e-08,2026-10-02T19:19:54.667036+00:00,2026-10-02T19:19:54.734193+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,2.0852550448,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=4|d=NA
classical_tfidf_pca,1000,6.0,,,42,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,False,7,,1000,872,0.05723621100003129,0.017594148999933168,5.28543181685914e-08,3.770843760851802e-08,2026-10-02T19:19:54.740598+00:00,2026-10-02T19:19:54.807479+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.9027538944000006,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=6|d=NA
classical_tfidf_pca,1000,8.0,,,42,0.5825688073394495,0.5727699530516432,0.5831859897280458,0.46788990825688076,False,9,,1000,872,0.057386827999948764,0.01766803499992875,5.113216395108822e-08,3.6479782181428326e-08,2026-10-02T19:19:54.813388+00:00,2026-10-02T19:19:54.880156+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8250000000000002,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=8|d=NA
vqc,200,4.0,shallow,1.0,42,0.4827981651376147,0.5124324324324324,0.4818451629199293,0.551605504587156,False,12,0.9991289828275417,200,872,51.61194502000001,51.5802498999999,0.0005945991772715993,0.0004242114316318271,2026-10-02T19:19:54.886361+00:00,2026-10-02T19:20:46.507912+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,2.0331206758461544,21.774968700909906,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=shallow
vqc,200,4.0,medium,2.0,42,0.47477064220183485,0.3708791208791209,0.4779616064662794,0.3256880733944954,False,24,0.9780982602313582,200,872,91.49116602899994,91.45929142599994,0.0010549527813999546,0.000752646567314765,2026-10-02T19:20:46.696028+00:00,2026-10-02T19:22:18.198978+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8950582217142862,22.23950159591816,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=medium
vqc,200,4.0,deep,3.0,42,0.5504587155963303,0.4252199413489736,0.5546434284752042,0.27293577981651373,False,36,0.9609439639718332,200,872,132.87308325599997,132.840928567,0.001537741949869145,0.0010970881544565927,2026-10-02T19:22:18.375364+00:00,2026-10-02T19:24:31.258306+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8562231971542,49.99636329452341,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep
vqc,200,6.0,shallow,1.0,42,0.5481651376146789,0.5689277899343544,0.5474656899890544,0.5389908256880734,False,18,0.9713588638639384,200,872,75.55479051300006,75.51951769200002,0.0008651620391605934,0.000617242070380773,2026-10-02T19:24:31.429690+00:00,2026-10-02T19:25:46.994800+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8563122802378391,21.875649557482436,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow
vqc,200,6.0,medium,2.0,42,0.5619266055045872,0.6061855670103092,0.5600530436979035,0.6032110091743119,False,36,0.9587995946919313,200,872,134.1343134089999,134.10204480100015,0.0015447332758205658,0.0011020760530347003,2026-10-02T19:25:47.176886+00:00,2026-10-02T19:28:01.321485+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855942461236363,21.661997970716158,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium
vqc,200,6.0,deep,3.0,42,0.5584862385321101,0.5792349726775956,0.5577692178159468,0.5401376146788991,False,54,0.9699308597328492,200,872,196.93772088799983,196.90616846900002,0.002264275093585302,0.0016154266870425913,2026-10-02T19:28:01.497350+00:00,2026-10-02T19:31:18.446631+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8557292598466344,21.838568010368796,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep
vqc,200,8.0,shallow,1.0,42,0.555045871559633,0.6360225140712945,0.5511492801212428,0.713302752293578,False,24,0.9713506252377281,200,872,97.44915583599982,97.41723286000001,0.0011397377042405184,0.0008131356074510597,2026-10-02T19:31:18.623724+00:00,2026-10-02T19:32:56.083310+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8547541026000023,23.15304108882181,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=shallow
vqc,200,8.0,medium,2.0,42,0.5458715596330275,0.5427251732101617,0.546181695714406,0.48394495412844035,False,48,0.9652613493387447,200,872,179.99470437900004,179.963160389,0.0020917165522268675,0.0014923163487372887,2026-10-02T19:32:56.255137+00:00,2026-10-02T19:35:56.260021+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555843655050845,21.930741771543552,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=medium
vqc,200,8.0,deep,3.0,42,0.5493119266055045,0.4753004005340454,0.552085964469142,0.34977064220183485,False,72,0.9368858605780085,200,872,257.72622851799997,257.694805548,0.002960776045747029,0.002112339022853806,2026-10-02T19:35:56.434015+00:00,2026-10-02T19:40:14.170444+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8556721699428602,21.84465272573066,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=deep
vqc,500,4.0,shallow,1.0,42,0.5389908256880734,0.508557457212714,0.5403090005893745,0.4288990825688073,False,12,0.9873845739500873,500,872,119.29109240599996,119.25937342200018,0.001351635411880005,0.0009643121198870826,2026-10-02T19:40:14.345393+00:00,2026-10-02T19:42:13.647308+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8560832338576285,22.523774690700957,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=shallow
vqc,500,4.0,medium,2.0,42,0.5321100917431193,0.5415730337078651,0.5319104150879852,0.5114678899082569,False,24,0.9902279589755983,500,872,214.42427228799988,214.38413785099988,0.002473424651352049,0.001764642556685257,2026-10-02T19:42:13.821012+00:00,2026-10-02T19:45:48.255318+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855945217056461,22.036154870570986,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=medium
vqc,500,4.0,deep,3.0,42,0.5665137614678899,0.5733634311512416,0.566409867811737,0.5068807339449541,False,36,1.0096862154844373,500,872,314.8704018139997,314.83860980300005,0.0035958728023249985,0.0025654430879635494,2026-10-02T19:45:48.438338+00:00,2026-10-02T19:51:03.319418+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8560187978267122,22.13007570824474,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=deep
vqc,500,6.0,shallow,1.0,42,0.5149082568807339,0.39657631954350925,0.5186810642418119,0.2947247706422018,False,18,0.9622670154184341,500,872,172.87159268100004,172.838637415,0.001979558494173517,0.001412298191641648,2026-10-02T19:51:03.497591+00:00,2026-10-02T19:53:56.379763+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8544593706319548,21.753707323713844,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=shallow
vqc,500,6.0,medium,2.0,42,0.5252293577981652,0.4623376623376623,0.5275532541887682,0.3738532110091743,False,36,0.9636757461517105,500,872,317.4530236370001,317.42146592200015,0.003666823741208176,0.002616062396751302,2026-10-02T19:53:56.555576+00:00,2026-10-02T19:59:14.018965+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8552340589514578,22.05658693213079,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=medium
vqc,500,6.0,deep,3.0,42,0.5091743119266054,0.29605263157894735,0.5149027532205103,0.18807339449541285,False,54,0.9499411838976022,500,872,455.451565501,455.4202901939998,0.005241381592919828,0.003739416525034315,2026-10-02T19:59:14.190208+00:00,2026-10-02T20:06:49.652026+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8551431513147958,22.063799489931082,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=deep
vqc,500,8.0,shallow,1.0,42,0.5149082568807339,0.37702503681885124,0.5191441441441441,0.2694954128440367,False,24,0.9699847307809037,500,872,228.75203741199994,228.72056180200025,0.002672500288209611,0.001906671278120553,2026-10-02T20:06:49.819787+00:00,2026-10-02T20:10:38.581844+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8549774919040012,22.42285102002569,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=shallow
vqc,500,8.0,medium,2.0,42,0.5091743119266054,0.3184713375796178,0.5144817714911173,0.21100917431192662,False,48,0.9593242953357309,500,872,419.1769051790002,419.14532366699996,0.004837145116414929,0.0034510176490001833,2026-10-02T20:10:38.750994+00:00,2026-10-02T20:17:37.937867+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550765894321926,21.979551027581905,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=medium
vqc,500,8.0,deep,3.0,42,0.5011467889908257,0.665641813989239,0.4922855098088743,0.9827981651376146,True,72,1.0025193506265042,500,872,606.4878442749996,606.4559297849996,0.007011302314696204,0.005002150534699174,2026-10-02T20:17:38.108478+00:00,2026-10-02T20:27:44.606727+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854982364230503,22.12627741381716,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=deep
vqc,1000,4.0,shallow,1.0,42,0.5860091743119266,0.523117569352708,0.5886271785804496,0.35894495412844035,False,12,0.9826233283376765,1000,872,232.05175785999927,232.01959654599978,0.002661596983457481,0.0018988924134748886,2026-10-02T20:27:44.776998+00:00,2026-10-02T20:31:36.838746+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555321782202652,22.37245542712451,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=shallow
vqc,1000,4.0,medium,2.0,42,0.5905963302752294,0.5102880658436214,0.5938052538519828,0.3268348623853211,False,24,0.9853535461195635,1000,872,420.5974791159997,420.5641315109997,0.004835125884157311,0.003449577045919076,2026-10-02T20:31:37.015718+00:00,2026-10-02T20:38:37.623273+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8561812529518236,22.04066584639079,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=medium
vqc,1000,4.0,deep,3.0,42,0.5711009174311926,0.6396917148362236,0.5677991075187336,0.6811926605504587,False,36,0.9913364148576774,1000,872,602.8763138409995,602.8452369119996,0.006913896637068779,0.004932657330646986,2026-10-02T20:38:37.802950+00:00,2026-10-02T20:48:40.689571+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555539906017,22.34278421444128,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=deep
vqc,1000,6.0,shallow,1.0,42,0.588302752293578,0.4936530324400564,0.5919318851561842,0.3038990825688073,False,18,0.9823145367603388,1000,872,336.49768993399994,336.45793749899985,0.0038993814707882083,0.00278197861590061,2026-10-02T20:48:40.858296+00:00,2026-10-02T20:54:17.365929+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8548863905079764,21.970178882418463,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow
vqc,1000,6.0,medium,2.0,42,0.4793577981651376,0.46208530805687204,0.48010861328618337,0.45871559633027525,False,36,1.0009343401218456,1000,872,622.0118590949996,621.9804086260001,0.007173971343949818,0.005118205289598902,2026-10-02T20:54:17.526870+00:00,2026-10-02T21:04:39.548968+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550641198280922,22.15427682497101,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=medium
vqc,1000,6.0,deep,3.0,42,0.5458715596330275,0.5308056872037915,0.5466447756167382,0.45871559633027525,False,54,1.0032153802424184,1000,872,902.9289199020004,902.9006342430002,0.0103978365893766,0.007418242934161431,2026-10-02T21:04:39.720191+00:00,2026-10-02T21:19:42.659304+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854902801959179,22.18233687164321,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=deep
vqc,1000,8.0,shallow,1.0,42,0.591743119266055,0.4971751412429379,0.5953944598804412,0.30275229357798167,False,24,0.9824497142235225,1000,872,442.63692503200036,442.6054877439992,0.0051655190502148925,0.003685293076704363,2026-10-02T21:19:42.833071+00:00,2026-10-02T21:27:05.480708+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8545633119666638,21.780829460967883,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow
vqc,1000,8.0,medium,2.0,42,0.5344036697247706,0.3141891891891892,0.5404773932811316,0.16972477064220184,False,48,0.993890094439162,1000,872,825.2307242419993,825.199919394001,0.009563277991929311,0.00682283461384004,2026-10-02T21:27:05.649395+00:00,2026-10-02T21:40:50.890206+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550233245220773,22.0408337726769,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=medium
vqc,1000,8.0,deep,3.0,42,0.4919724770642202,0.013363028953229399,0.5010419297802475,0.005733944954128441,True,72,1.0042995513987063,1000,872,1212.3937594309991,1212.3622890049992,0.014007709166696514,0.009993674035597127,2026-10-02T21:40:51.058365+00:00,2026-10-02T22:01:03.462369+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855488883618268,22.126520415442563,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=deep
classical_tfidf_pca,200,4.0,,,43,0.49655963302752293,0.3665223665223665,0.5004946535320367,0.2855504587155963,False,5,,200,872,0.06926295700031915,0.018442835000314517,7.125617311843329e-08,5.083707540578816e-08,2026-10-02T22:01:03.916086+00:00,2026-10-02T22:01:04.013207+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,6.797595443200003,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=4|d=NA|seed=43
classical_tfidf_pca,200,4.0,,,44,0.4919724770642202,0.3236641221374046,0.4967058179675002,0.24197247706422018,False,5,,200,872,0.10857379300068715,0.026213451999865356,4.6936086576720954e-07,3.348612854338237e-07,2026-10-02T22:01:04.219539+00:00,2026-10-02T22:01:04.349746+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,16.0,60.96097096524556,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=4|d=NA|seed=44
classical_tfidf_pca,200,6.0,,,43,0.5630733944954128,0.5325153374233129,0.5644628273132946,0.42545871559633025,False,7,,200,872,0.07854778999899281,0.018216880000181845,1.1364598085945719e-07,8.1079702230352e-08,2026-10-02T22:01:04.640097+00:00,2026-10-02T22:01:04.743281+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,14.946774999999999,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=6|d=NA|seed=43
classical_tfidf_pca,200,6.0,,,44,0.5458715596330275,0.5086848635235732,0.5474446409025848,0.4151376146788991,False,7,,200,872,0.11066702300013276,0.03195029900052759,5.037017999457131e-07,3.5936151585506954e-07,2026-10-02T22:01:04.832089+00:00,2026-10-02T22:01:04.962281+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,15.530008033600009,53.39699320242396,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=200|q=6|d=NA|seed=44
classical_tfidf_pca,1000,6.0,,,43,0.5665137614678899,0.5573770491803278,0.5670834385787656,0.4701834862385321,False,7,,1000,872,0.09470883700123522,0.018357400000240887,1.030352353455275e-07,7.350956134014848e-08,2026-10-02T22:01:05.312956+00:00,2026-10-02T22:01:05.434962+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,14.024340275200002,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=6|d=NA|seed=43
classical_tfidf_pca,1000,6.0,,,44,0.573394495412844,0.5644028103044496,0.5739664898543404,0.4701834862385321,False,7,,1000,872,0.08872739800062845,0.018839902000763686,1.0968409861883939e-07,7.82531330027234e-08,2026-10-02T22:01:05.708257+00:00,2026-10-02T22:01:05.824126+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,14.661364940799999,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=6|d=NA|seed=44
classical_tfidf_pca,1000,8.0,,,43,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,False,9,,1000,872,0.10086721599873272,0.020862312001554528,1.3135573557238044e-07,9.371456734249467e-08,2026-10-02T22:01:06.140401+00:00,2026-10-02T22:01:06.269181+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,15.070355468799999,0.0,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=8|d=NA|seed=43
classical_tfidf_pca,1000,8.0,,,44,0.5779816513761468,0.5670588235294117,0.578639387050602,0.46559633027522934,False,9,,1000,872,0.08273457500035875,0.020004120000521652,4.046023282862106e-07,2.8865988969484237e-07,2026-10-02T22:01:06.942698+00:00,2026-10-02T22:01:07.051165+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,15.194696430399999,105.05591951112969,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,classical_tfidf_pca|n=1000|q=8|d=NA|seed=44
vqc,200,4.0,deep,3.0,43,0.46788990825688076,0.366120218579235,0.47099435884482616,0.3302752293577982,False,36,0.9723461481563201,200,872,130.97868740299964,130.9481870640011,0.0015057796413182373,0.0010742849330817245,2026-10-02T22:01:07.063429+00:00,2026-10-02T22:03:18.054271+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.9292575558697687,21.955920493046197,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep|seed=43
vqc,200,4.0,deep,3.0,44,0.481651376146789,0.03418803418803419,0.4903174202239623,0.027522935779816515,True,36,1.0101610893443542,200,872,130.51860124800078,130.48823300000004,0.0014994649305965532,0.0010697797595497355,2026-10-02T22:03:18.227380+00:00,2026-10-02T22:05:28.756017+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8564313874875005,23.152010791529147,20.15625,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep|seed=44
vqc,200,6.0,medium,2.0,43,0.5470183486238532,0.5303210463733651,0.5478550980887429,0.4552752293577982,False,36,0.9426835647138259,200,872,131.25728869399973,131.225377879,0.001505045239298026,0.001073760980570023,2026-10-02T22:05:28.928235+00:00,2026-10-02T22:07:40.196018+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8551593015069772,22.03350883745131,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium|seed=43
vqc,200,6.0,medium,2.0,44,0.5194954128440367,0.48714810281517745,0.5208280710617159,0.42775229357798167,False,36,0.962183776854875,200,872,133.63201579600172,133.60132084100042,0.0015457358017388564,0.0011027912961283715,2026-10-02T22:07:40.366735+00:00,2026-10-02T22:09:54.010683+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8549092149818187,22.32645862638539,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium|seed=44
vqc,200,6.0,deep,3.0,43,0.5814220183486238,0.558645707376058,0.5825650416771913,0.43922018348623854,False,54,0.931339654021258,200,872,194.9802683179987,194.9490613779999,0.002242818719583676,0.0016001188301184971,2026-10-02T22:09:54.183113+00:00,2026-10-02T22:13:09.173995+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855379661604189,22.177685441785588,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep|seed=43
vqc,200,6.0,deep,3.0,44,0.5160550458715596,0.4297297297297297,0.5190073250820915,0.3394495412844037,False,54,0.9631971281366647,200,872,191.2288080189992,191.18831259699982,0.002197827275535687,0.001568020089285456,2026-10-02T22:13:09.343551+00:00,2026-10-02T22:16:20.582505+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550172218893635,21.92705079402257,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep|seed=44
vqc,200,6.0,shallow,1.0,43,0.5263761467889908,0.5290763968072976,0.5264481771491117,0.49655963302752293,False,18,0.9640910638844221,200,872,72.2975049050001,72.26599317299952,0.0008336257833485694,0.0005947428124979867,2026-10-02T22:16:20.743998+00:00,2026-10-02T22:17:33.051671+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8536177734760564,21.550945610060687,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow|seed=43
vqc,200,6.0,shallow,1.0,44,0.5252293577981652,0.4951219512195122,0.5265007998652859,0.43119266055045874,False,18,0.9676597696207211,200,872,72.22683239400067,72.1957399669991,0.0008347305479401498,0.0005955309968529685,2026-10-02T22:17:33.221872+00:00,2026-10-02T22:18:45.458882+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8533462474000002,21.531075134598566,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow|seed=44
vqc,1000,6.0,shallow,1.0,43,0.5951834862385321,0.5792610250297974,0.5960785551907046,0.45298165137614677,False,18,0.9865152394506105,1000,872,335.4394281820005,335.4078793179997,0.003898840161783781,0.0027815924238631827,2026-10-02T22:18:45.630858+00:00,2026-10-02T22:24:21.080238+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8548104525777773,21.966140611228475,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow|seed=43
vqc,1000,6.0,shallow,1.0,44,0.5928899082568807,0.5359477124183006,0.595341837164267,0.36811926605504586,False,18,0.9864089126511221,1000,872,337.2012255690006,337.16143136400024,0.0039038616723425213,0.0027851749753777205,2026-10-02T22:24:21.251904+00:00,2026-10-02T22:29:58.463691+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8547077770633842,22.267799669480944,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow|seed=44
vqc,1000,8.0,shallow,1.0,43,0.5321100917431193,0.4645669291338583,0.5346046981561,0.3646788990825688,False,24,0.9877336375934559,1000,872,468.12800452899864,468.0970488969997,0.005464577059135089,0.003898653321646397,2026-10-02T22:29:58.621472+00:00,2026-10-02T22:37:46.759705+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.856412587325488,21.76614242333894,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow|seed=43
vqc,1000,8.0,shallow,1.0,44,0.5321100917431193,0.5496688741721855,0.5315736297044709,0.5298165137614679,False,24,0.9892763872600623,1000,872,437.41952423600014,437.387352097001,0.005109361963527738,0.003645228308621193,2026-10-02T22:37:46.947275+00:00,2026-10-02T22:45:04.376865+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854887408984613,21.716172478704497,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow|seed=44


==> anc/baseline_summary.csv <==
metric,accuracy
chance,0.5
majority_baseline,0.5091743119266054


==> anc/classical_energy_benchmark.csv <==
run_key,model,dataset_size,qubits,seed,repetitions,workload_wall_time_s,time_per_fit_s,tracked_wall_time_s,energy_kwh_total,energy_kwh_per_fit,co2_kg_total,co2_kg_per_fit,codecarbon_cpu_power_w,codecarbon_tracking_mode,run_started_utc,run_finished_utc
classical_tfidf_full|n=200|q=NA|reps=1000|seed=42,classical_tfidf_full,200,,42,1000,1.4552099030006502,0.0014552099030006,1.5113895689992205,1.73524495151083e-05,1.73524495151083e-08,1.237994893450838e-05,1.2379948934508378e-08,1.8513792064,machine,2026-10-02T22:45:05.244682+00:00,2026-10-02T22:45:06.767498+00:00
classical_tfidf_pca|n=200|q=4|reps=1000|seed=42,classical_tfidf_pca,200,4.0,42,1000,1.1668121319999043,0.0011668121319999,1.2209270069997729,1.4141808370762885e-05,1.4141808370762885e-08,1.008934590584544e-05,1.0089345905845442e-08,1.9147693312000005,machine,2026-10-02T22:45:06.777147+00:00,2026-10-02T22:45:08.007934+00:00
classical_tfidf_pca|n=200|q=6|reps=1000|seed=42,classical_tfidf_pca,200,6.0,42,1000,1.0567974140012666,0.0010567974140012,1.1121229989985295,1.2898879358337912e-05,1.2898879358337912e-08,9.20258938829196e-06,9.202589388291958e-09,1.8592604800000003,machine,2026-10-02T22:45:08.018035+00:00,2026-10-02T22:45:09.140978+00:00
classical_tfidf_pca|n=200|q=8|reps=1000|seed=42,classical_tfidf_pca,200,8.0,42,1000,1.083221193001009,0.001083221193001,1.1390654410006391,1.273628514883227e-05,1.273628514883227e-08,9.086588012868044e-06,9.086588012868043e-09,1.846351192,machine,2026-10-02T22:45:09.150427+00:00,2026-10-02T22:45:10.299425+00:00
classical_tfidf_full|n=500|q=NA|reps=1000|seed=42,classical_tfidf_full,500,,42,1000,1.7257329459989703,0.0017257329459989,1.7797827320009674,2.047158120875005e-05,2.0471581208750054e-08,1.4605265369151847e-05,1.4605265369151849e-08,1.9022703952,machine,2026-10-02T22:45:10.309050+00:00,2026-10-02T22:45:12.099249+00:00
classical_tfidf_pca|n=500|q=4|reps=1000|seed=42,classical_tfidf_pca,500,4.0,42,1000,1.1878415299997869,0.0011878415299997,1.2425689440005954,1.4256810801044016e-05,1.4256810801044017e-08,1.0171393354707643e-05,1.0171393354707645e-08,1.8545011696,machine,2026-10-02T22:45:12.109407+00:00,2026-10-02T22:45:13.361935+00:00
classical_tfidf_pca|n=500|q=6|reps=1000|seed=42,classical_tfidf_pca,500,6.0,42,1000,1.2452968670004338,0.0012452968670004,1.3007501379997848,1.457482563881332e-05,1.4574825638813322e-08,1.0398278178580612e-05,1.0398278178580614e-08,1.8454037824,machine,2026-10-02T22:45:13.372072+00:00,2026-10-02T22:45:14.682799+00:00
classical_tfidf_pca|n=500|q=8|reps=1000|seed=42,classical_tfidf_pca,500,8.0,42,1000,1.3001510129997769,0.0013001510129997,1.3540517749988794,1.5506754153409606e-05,1.5506754153409607e-08,1.1063154189962702e-05,1.1063154189962702e-08,1.8582982384000004,machine,2026-10-02T22:45:14.692391+00:00,2026-10-02T22:45:16.056094+00:00
classical_tfidf_full|n=1000|q=NA|reps=1000|seed=42,classical_tfidf_full,1000,,42,1000,2.5460399500007043,0.0025460399500007,2.59980647699922,3.035391590020822e-05,3.0353915900208224e-08,2.165572811376045e-05,2.165572811376045e-08,1.8852490456,machine,2026-10-02T22:45:16.066790+00:00,2026-10-02T22:45:18.676313+00:00
classical_tfidf_pca|n=1000|q=4|reps=1000|seed=42,classical_tfidf_pca,1000,4.0,42,1000,1.5786980200009566,0.0015786980200009,1.6324286359995313,1.8958915275399647e-05,1.8958915275399648e-08,1.35260674729964e-05,1.3526067472996401e-08,1.9298178736,machine,2026-10-02T22:45:18.686433+00:00,2026-10-02T22:45:20.329142+00:00
classical_tfidf_pca|n=1000|q=6|reps=1000|seed=42,classical_tfidf_pca,1000,6.0,42,1000,1.6058359500002553,0.0016058359500002,1.661871782000162,1.917525375349858e-05,1.9175253753498586e-08,1.368041221314978e-05,1.3680412213149781e-08,1.8724107856000003,machine,2026-10-02T22:45:20.339294+00:00,2026-10-02T22:45:22.011232+00:00
classical_tfidf_pca|n=1000|q=8|reps=1000|seed=42,classical_tfidf_pca,1000,8.0,42,1000,1.601645300999735,0.0016016453009997,1.656796240999029,1.9089793087735817e-05,1.9089793087735816e-08,1.3619441070307329e-05,1.3619441070307329e-08,1.9207742560000003,machine,2026-10-02T22:45:22.021757+00:00,2026-10-02T22:45:23.689774+00:00


==> anc/figure_data_fig1_fig3.csv <==
series,dataset_size,qubits,depth,n_seeds,acc_mean,acc_sd,time_mean_s
full_tfidf,200,,,1,0.6112385321100917,,0.0629765219999853
full_tfidf,500,,,1,0.6594036697247706,,0.0576620460000185
full_tfidf,1000,,,1,0.6995412844036697,,0.0580880009999873
pca_matched,200,4,,3,0.4938837920489296,0.0023872316507638817,0.07825333633365968
pca_matched,200,6,,3,0.5439602446483179,0.020136952891538114,0.09149545433304711
pca_matched,200,8,,1,0.5584862385321101,,0.1009293329999536
pca_matched,500,4,,1,0.5768348623853211,,0.077039204000016
pca_matched,500,6,,1,0.5688073394495413,,0.1005234109999264
pca_matched,500,8,,1,0.5791284403669725,,0.101951453999959
pca_matched,1000,4,,1,0.5951834862385321,,0.0573819429999957
pca_matched,1000,6,,3,0.5718654434250765,0.004774463301527852,0.08022414866729827
pca_matched,1000,8,,3,0.5787461773700305,0.0035034982377337774,0.0803295396663467
vqc,200,4,deep,3,0.5,0.044236930096297984,131.4567906356668
vqc,200,4,medium,1,0.4747706422018348,,91.49116602899994
vqc,200,4,shallow,1,0.4827981651376147,,51.61194502000001
vqc,200,6,deep,3,0.5519877675840978,0.03316448199807948,194.38226574166592
vqc,200,6,medium,3,0.5428134556574924,0.021525853555506277,133.00787263300046
vqc,200,6,shallow,3,0.533256880733945,0.012923655584386054,73.35970927066694
vqc,200,8,deep,1,0.5493119266055045,,257.726228518
vqc,200,8,medium,1,0.5458715596330275,,179.99470437900004
vqc,200,8,shallow,1,0.555045871559633,,97.44915583599982
vqc,500,4,deep,1,0.5665137614678899,,314.8704018139997
vqc,500,4,medium,1,0.5321100917431193,,214.42427228799988
vqc,500,4,shallow,1,0.5389908256880734,,119.29109240599996
vqc,500,6,deep,1,0.5091743119266054,,455.451565501
vqc,500,6,medium,1,0.5252293577981652,,317.4530236370001
vqc,500,6,shallow,1,0.5149082568807339,,172.87159268100004
vqc,500,8,deep,1,0.5011467889908257,,606.4878442749996
vqc,500,8,medium,1,0.5091743119266054,,419.1769051790002
vqc,500,8,shallow,1,0.5149082568807339,,228.75203741199996
vqc,1000,4,deep,1,0.5711009174311926,,602.8763138409995
vqc,1000,4,medium,1,0.5905963302752294,,420.5974791159997
vqc,1000,4,shallow,1,0.5860091743119266,,232.05175785999927
vqc,1000,6,deep,1,0.5458715596330275,,902.9289199020004
vqc,1000,6,medium,1,0.4793577981651376,,622.0118590949996
vqc,1000,6,shallow,3,0.5921253822629969,0.003503498237733826,336.37944789500034
vqc,1000,8,deep,1,0.4919724770642202,,1212.3937594309991
vqc,1000,8,medium,1,0.5344036697247706,,825.2307242419993
vqc,1000,8,shallow,3,0.551987767584098,0.03442914449295932,449.39481793233307


==> anc/figure_data_fig4.csv <==
dataset_size,qubits,depth,seed,epoch,mean_train_loss
200,4,shallow,42,1,1.0483715716459634
200,4,shallow,42,2,1.0290459645779166
200,4,shallow,42,3,1.0171106485619192
200,4,shallow,42,4,1.0151296105551355
200,4,shallow,42,5,1.0066602383246273
200,4,shallow,42,6,1.0017719319488259
200,4,shallow,42,7,1.001234957048276
200,4,shallow,42,8,1.0018648352614081
200,4,shallow,42,9,1.000166805261723
200,4,shallow,42,10,1.0013986448519918
200,4,shallow,42,11,1.0002133162102351
200,4,shallow,42,12,1.002497562987359
200,4,shallow,42,13,0.9997537204511809
200,4,shallow,42,14,1.0021414723174027
200,4,shallow,42,15,0.9991289828275417
200,4,medium,42,1,1.087365073343965
200,4,medium,42,2,1.0522168307129445
200,4,medium,42,3,1.015556279064149
200,4,medium,42,4,0.9988205263298772
200,4,medium,42,5,1.0003215202877627
200,4,medium,42,6,0.9933098488415725
200,4,medium,42,7,0.990362683568287
200,4,medium,42,8,0.986615474862601
200,4,medium,42,9,0.9912162643523014
200,4,medium,42,10,0.9889336893947819
200,4,medium,42,11,0.9822290173831891
200,4,medium,42,12,0.9830162906893258
200,4,medium,42,13,0.977989656996995
200,4,medium,42,14,0.9900354845044329
200,4,medium,42,15,0.9780982602313582
200,4,deep,42,1,1.0344670129667974
200,4,deep,42,2,0.9875649858401366
200,4,deep,42,3,1.0659083339978195
200,4,deep,42,4,1.0182360775896577
200,4,deep,42,5,0.9871026896229934
200,4,deep,42,6,0.9663700370629644
200,4,deep,42,7,0.9799886776439306
200,4,deep,42,8,1.000854317338455
200,4,deep,42,9,0.9990801974272865
200,4,deep,42,10,1.0039317104542322
200,4,deep,42,11,0.9901348441419274
200,4,deep,42,12,0.9828842793250014
200,4,deep,42,13,0.9822334711309448
200,4,deep,42,14,0.9759056583443511
200,4,deep,42,15,0.9609439639718332
500,4,shallow,42,1,0.9942093625450028
500,4,shallow,42,2,0.9896713649622435
500,4,shallow,42,3,0.986827827669371
500,4,shallow,42,4,0.9852261388618642
500,4,shallow,42,5,0.9919772026759693
500,4,shallow,42,6,0.9864842164187442
500,4,shallow,42,7,0.9920905078608736
500,4,shallow,42,8,0.9897457941583712
500,4,shallow,42,9,0.9884557008078447
500,4,shallow,42,10,0.9894106202878307
500,4,shallow,42,11,0.9911778131156639
500,4,shallow,42,12,0.9858197549976624
500,4,shallow,42,13,0.9881906888576102
500,4,shallow,42,14,0.9857265413602727
500,4,shallow,42,15,0.9873845739500873
500,4,medium,42,1,1.0234228406474914
500,4,medium,42,2,1.0026993280676857
500,4,medium,42,3,0.9998622898208336
500,4,medium,42,4,0.9966107802740709
500,4,medium,42,5,0.996686069611681
500,4,medium,42,6,0.9880524995525667
500,4,medium,42,7,0.9969910975190637
500,4,medium,42,8,0.9943717051218071
500,4,medium,42,9,0.9917879424740097
500,4,medium,42,10,0.9956149268798578
500,4,medium,42,11,0.9992092814910785
500,4,medium,42,12,1.000012492803162
500,4,medium,42,13,0.9914762130875205
500,4,medium,42,14,0.9929433652107124
500,4,medium,42,15,0.9902279589755983
500,4,deep,42,1,1.0690931048860859
500,4,deep,42,2,1.0437562879178253
500,4,deep,42,3,1.0057117898741694
500,4,deep,42,4,1.0010927279614008
500,4,deep,42,5,0.996409209491862
500,4,deep,42,6,0.9908805006712263
500,4,deep,42,7,1.000404591580804
500,4,deep,42,8,0.9919577155797363
500,4,deep,42,9,0.9945506511942361
500,4,deep,42,10,1.025666547867127
500,4,deep,42,11,0.9983488941993478
500,4,deep,42,12,1.01593461756862
500,4,deep,42,13,0.9955312177599265
500,4,deep,42,14,0.9938894443607151
500,4,deep,42,15,1.0096862154844373
1000,4,shallow,42,1,0.9959796721080553
1000,4,shallow,42,2,0.9861616421526391
1000,4,shallow,42,3,0.9840779626236008
1000,4,shallow,42,4,0.9896804976346559
1000,4,shallow,42,5,0.9882415542039201
1000,4,shallow,42,6,0.9888269742406974
1000,4,shallow,42,7,0.9850381552143197
1000,4,shallow,42,8,0.9817242720711401
1000,4,shallow,42,9,0.9829946755578319
1000,4,shallow,42,10,0.9845446576574105
1000,4,shallow,42,11,0.9918237070876232
1000,4,shallow,42,12,0.9904241565195561
1000,4,shallow,42,13,0.9837552558556469
1000,4,shallow,42,14,0.9858442572958603
1000,4,shallow,42,15,0.9826233283376765
1000,4,medium,42,1,0.9995296497898128
1000,4,medium,42,2,0.9908990204199266
1000,4,medium,42,3,0.9870209664371739
1000,4,medium,42,4,0.9886198990570136
1000,4,medium,42,5,0.9884032367892837
1000,4,medium,42,6,0.9901613060754257
1000,4,medium,42,7,0.985881013574159
1000,4,medium,42,8,0.9823913225644635
1000,4,medium,42,9,0.9880054742810931
1000,4,medium,42,10,0.9860425712680082
1000,4,medium,42,11,0.9848527011433391
1000,4,medium,42,12,0.9915140778316678
1000,4,medium,42,13,0.9855643702783498
1000,4,medium,42,14,0.9860134546897853
1000,4,medium,42,15,0.9853535461195635
1000,4,deep,42,1,1.0225229499250874
1000,4,deep,42,2,1.014930128299376
1000,4,deep,42,3,1.0162612946813676
1000,4,deep,42,4,1.0003793930632836
1000,4,deep,42,5,0.994931882169293
1000,4,deep,42,6,0.9884128924119294
1000,4,deep,42,7,1.0004410834738928
1000,4,deep,42,8,0.9863444911697318
1000,4,deep,42,9,1.0036984665857946
1000,4,deep,42,10,0.9999824464277357
1000,4,deep,42,11,0.9976733288448262
1000,4,deep,42,12,1.0181133014824182
1000,4,deep,42,13,1.00363234280085
1000,4,deep,42,14,0.9949923232277846
1000,4,deep,42,15,0.9913364148576774
200,6,shallow,42,1,1.0025281434529811
200,6,shallow,42,2,0.9887199157082431
200,6,shallow,42,3,0.9777864911952373
200,6,shallow,42,4,0.9712904372632104
200,6,shallow,42,5,0.9775698799210056
200,6,shallow,42,6,0.9700362986664353
200,6,shallow,42,7,0.9666893963406551
200,6,shallow,42,8,0.9705760535497441
200,6,shallow,42,9,0.9632474741090621
200,6,shallow,42,10,0.9728210585584025
200,6,shallow,42,11,0.9685789492518962
200,6,shallow,42,12,0.9795151304698586
200,6,shallow,42,13,0.961431330699608
200,6,shallow,42,14,0.9639146401737507
200,6,shallow,42,15,0.9713588638639384
200,6,medium,42,1,1.0448996369804524
200,6,medium,42,2,0.9975594818524682
200,6,medium,42,3,1.0213318575377108
200,6,medium,42,4,1.0067968320500091
200,6,medium,42,5,0.972809631864446
200,6,medium,42,6,0.9689458535416619
200,6,medium,42,7,0.9886396367999649
200,6,medium,42,8,0.9776526564018683
200,6,medium,42,9,0.9821123916358219
200,6,medium,42,10,0.9802596046477083
200,6,medium,42,11,0.9748006686758638
200,6,medium,42,12,0.977634521546096
200,6,medium,42,13,0.9666756390714476
200,6,medium,42,14,0.9723935018487211
200,6,medium,42,15,0.9587995946919313
200,6,deep,42,1,1.050343804709016
200,6,deep,42,2,1.0133051951355547
200,6,deep,42,3,0.9964389867767101
200,6,deep,42,4,0.9821152479754485
200,6,deep,42,5,0.9752887451391489
200,6,deep,42,6,0.9770317745240646
200,6,deep,42,7,0.9656935473232378
200,6,deep,42,8,0.9584089912214165
200,6,deep,42,9,0.9694454412477301
200,6,deep,42,10,0.9601832663517389
200,6,deep,42,11,0.962767277468071
200,6,deep,42,12,0.9626092056359639
200,6,deep,42,13,0.9599976051965913
200,6,deep,42,14,0.9828614440502828
200,6,deep,42,15,0.9699308597328492
500,6,shallow,42,1,0.9838595185080773
500,6,shallow,42,2,0.968585774424505
500,6,shallow,42,3,0.9730762535107992
500,6,shallow,42,4,0.9644057187594869
500,6,shallow,42,5,0.9620240184797055
500,6,shallow,42,6,0.9671005458909129
500,6,shallow,42,7,0.961626050926844
500,6,shallow,42,8,0.9601237165489582
500,6,shallow,42,9,0.9577569819936956
500,6,shallow,42,10,0.9616363084144057
500,6,shallow,42,11,0.958154722764781
500,6,shallow,42,12,0.9621172357560048
500,6,shallow,42,13,0.9598253878411869
500,6,shallow,42,14,0.969810954526868
500,6,shallow,42,15,0.9622670154184341
500,6,medium,42,1,1.0051558823155433
500,6,medium,42,2,1.0109366747542028
500,6,medium,42,3,0.993233011709209
500,6,medium,42,4,0.992592502043518
500,6,medium,42,5,0.9770799895060841
500,6,medium,42,6,0.9496491422209902
500,6,medium,42,7,0.9609878657224699
500,6,medium,42,8,0.9514630165989295
500,6,medium,42,9,0.9530170612673283
500,6,medium,42,10,0.9517591996911955
500,6,medium,42,11,0.9488730267526624
500,6,medium,42,12,0.9640617427313667
500,6,medium,42,13,0.9505048608901876
500,6,medium,42,14,0.9572499310332961
500,6,medium,42,15,0.9636757461517105
500,6,deep,42,1,0.9835486549300991
500,6,deep,42,2,1.0201890110211278
500,6,deep,42,3,0.984989025867827
500,6,deep,42,4,0.9843960362568733
500,6,deep,42,5,0.9884649446999545
500,6,deep,42,6,0.9762943487509903
500,6,deep,42,7,0.9879614440259081
500,6,deep,42,8,0.9741299591539956
500,6,deep,42,9,0.9636042956323904
500,6,deep,42,10,0.9652513160211633
500,6,deep,42,11,0.9575513247449268
500,6,deep,42,12,0.9563727167272102
500,6,deep,42,13,0.9358049377690856
500,6,deep,42,14,0.9462423937059652
500,6,deep,42,15,0.9499411838976022
1000,6,shallow,42,1,0.9994229840011938
1000,6,shallow,42,2,0.9974361627715129
1000,6,shallow,42,3,0.9914458109048083
1000,6,shallow,42,4,0.984186487113325
1000,6,shallow,42,5,0.9896355324600435
1000,6,shallow,42,6,1.0015987224778526
1000,6,shallow,42,7,0.9942391284589335
1000,6,shallow,42,8,0.9867010453789683
1000,6,shallow,42,9,0.9850647221499138
1000,6,shallow,42,10,0.9863232372568245
1000,6,shallow,42,11,0.9826724868058295
1000,6,shallow,42,12,0.9963669535376269
1000,6,shallow,42,13,0.9885788377940683
1000,6,shallow,42,14,0.986397286016509
1000,6,shallow,42,15,0.9823145367603388
1000,6,medium,42,1,1.02656368505964
1000,6,medium,42,2,1.0092454152822634
1000,6,medium,42,3,1.004605153237152
1000,6,medium,42,4,1.003618288650669
1000,6,medium,42,5,0.9988681799329965
1000,6,medium,42,6,1.0040332209234857
1000,6,medium,42,7,0.9994715680956043
1000,6,medium,42,8,1.0000152441847903
1000,6,medium,42,9,0.9947790907728378
1000,6,medium,42,10,0.9922433945648428
1000,6,medium,42,11,0.9906394931520962
1000,6,medium,42,12,1.0052870795360278
1000,6,medium,42,13,1.0024938916796902
1000,6,medium,42,14,1.002007109139658
1000,6,medium,42,15,1.0009343401218456
1000,6,deep,42,1,1.0200730203534991
1000,6,deep,42,2,1.0075992756592531
1000,6,deep,42,3,1.003469601846944
1000,6,deep,42,4,1.000815837276483
1000,6,deep,42,5,1.0005327164021989
1000,6,deep,42,6,1.0022006470425713
1000,6,deep,42,7,1.0038593325466423
1000,6,deep,42,8,1.0056847669499056
1000,6,deep,42,9,1.0008399872154123
1000,6,deep,42,10,1.0122041030083582
1000,6,deep,42,11,1.0048574290039012
1000,6,deep,42,12,1.0024916553083458
1000,6,deep,42,13,0.9995385240308093
1000,6,deep,42,14,1.0036554959481554
1000,6,deep,42,15,1.0032153802424184
200,8,shallow,42,1,0.9924191828923158
200,8,shallow,42,2,0.9775265719363492
200,8,shallow,42,3,0.9806922579418506
200,8,shallow,42,4,0.9734198576870607
200,8,shallow,42,5,0.971864657121022
200,8,shallow,42,6,0.9656687404737115
200,8,shallow,42,7,0.9689164446648981
200,8,shallow,42,8,0.9706316453903171
200,8,shallow,42,9,0.9694117439902642
200,8,shallow,42,10,0.9631509172392031
200,8,shallow,42,11,0.9687438643098131
200,8,shallow,42,12,0.9677261126521336
200,8,shallow,42,13,0.9608264224776354
200,8,shallow,42,14,0.9613549512194004
200,8,shallow,42,15,0.9713506252377281
200,8,medium,42,1,0.9925390907105031
200,8,medium,42,2,0.9729935911799896
200,8,medium,42,3,0.9827181233472692
200,8,medium,42,4,0.97079030132327
200,8,medium,42,5,0.9578887107940335
200,8,medium,42,6,0.9594144495762854
200,8,medium,42,7,0.9621077176338075
200,8,medium,42,8,0.9631360762146255
200,8,medium,42,9,0.9606614023592074
200,8,medium,42,10,0.9602446697903276
200,8,medium,42,11,0.9530602543160333
200,8,medium,42,12,0.9608607677398179
200,8,medium,42,13,0.9529134607827628
200,8,medium,42,14,0.957890128760238
200,8,medium,42,15,0.9652613493387447
200,8,deep,42,1,1.0029375020932094
200,8,deep,42,2,0.9849305498010579
200,8,deep,42,3,0.9851856285857816
200,8,deep,42,4,0.956638958637706
200,8,deep,42,5,0.9755047564500596
200,8,deep,42,6,0.9956351415165158
200,8,deep,42,7,0.9623084562348777
200,8,deep,42,8,0.9573042107748085
200,8,deep,42,9,0.940346125095751
200,8,deep,42,10,1.0074335466695497
200,8,deep,42,11,0.9863738643224436
200,8,deep,42,12,0.979155503346904
200,8,deep,42,13,0.971513796931898
200,8,deep,42,14,0.9568041805484561
200,8,deep,42,15,0.9368858605780085
500,8,shallow,42,1,1.000428839826341
500,8,shallow,42,2,0.9997036916075426
500,8,shallow,42,3,0.9919299410033576
500,8,shallow,42,4,0.9890705290172431
500,8,shallow,42,5,0.988095577630752
500,8,shallow,42,6,0.9847315168448566
500,8,shallow,42,7,0.9728827793710856
500,8,shallow,42,8,0.9750919822930649
500,8,shallow,42,9,0.9701123580938742
500,8,shallow,42,10,0.9714574050705751
500,8,shallow,42,11,0.9704448960498835
500,8,shallow,42,12,0.9718816237884542
500,8,shallow,42,13,0.9724780670427771
500,8,shallow,42,14,0.9767382609171967
500,8,shallow,42,15,0.9699847307809037
500,8,medium,42,1,0.9884052987440759
500,8,medium,42,2,0.9840381851230953
500,8,medium,42,3,0.9731828443443209
500,8,medium,42,4,0.9661610121424854
500,8,medium,42,5,0.9990069118303933
500,8,medium,42,6,0.9888622736937742
500,8,medium,42,7,0.9706836608976638
500,8,medium,42,8,0.9814611272803682
500,8,medium,42,9,0.9677423130011791
500,8,medium,42,10,0.9576691615148221
500,8,medium,42,11,0.9666639411855831
500,8,medium,42,12,0.9657045720072603
500,8,medium,42,13,0.9478146688656371
500,8,medium,42,14,0.9624301602711711
500,8,medium,42,15,0.9593242953357309
500,8,deep,42,1,0.9867771205287901
500,8,deep,42,2,0.9909838274022709
500,8,deep,42,3,0.9862943984260149
500,8,deep,42,4,1.0148214594965053
500,8,deep,42,5,0.9964794191322119
500,8,deep,42,6,0.9821085804020853
500,8,deep,42,7,0.9875479602301462
500,8,deep,42,8,0.9695421817033227
500,8,deep,42,9,0.9789513169714783
500,8,deep,42,10,0.9802128789268956
500,8,deep,42,11,0.9800512715048308
500,8,deep,42,12,0.9794905614423473
500,8,deep,42,13,0.998216966259336
500,8,deep,42,14,0.9740029563895198
500,8,deep,42,15,1.0025193506265042
1000,8,shallow,42,1,0.9991943639790609
1000,8,shallow,42,2,0.9956005085191412
1000,8,shallow,42,3,0.9857018233229774
1000,8,shallow,42,4,0.9844347958565816
1000,8,shallow,42,5,0.9884334326754067
1000,8,shallow,42,6,0.9950223007380852
1000,8,shallow,42,7,0.9866429331749065
1000,8,shallow,42,8,0.9864913712458709
1000,8,shallow,42,9,0.9827402372772039
1000,8,shallow,42,10,0.984532324511702
1000,8,shallow,42,11,0.9848673154885002
1000,8,shallow,42,12,0.9935926705026329
1000,8,shallow,42,13,0.985683295066637
1000,8,shallow,42,14,0.986366660127965
1000,8,shallow,42,15,0.9824497142235225
1000,8,medium,42,1,1.0061675867385496
1000,8,medium,42,2,1.0018048601836518
1000,8,medium,42,3,0.995969542304452
1000,8,medium,42,4,0.9970805389857206
1000,8,medium,42,5,0.9988121008603983
1000,8,medium,42,6,0.9975853752216759
1000,8,medium,42,7,0.9930668087508093
1000,8,medium,42,8,0.995669013184593
1000,8,medium,42,9,1.003129519303843
1000,8,medium,42,10,0.9991845314621786
1000,8,medium,42,11,0.99444157345261
1000,8,medium,42,12,1.0040094437541984
1000,8,medium,42,13,0.9998222284064957
1000,8,medium,42,14,1.0014895325616275
1000,8,medium,42,15,0.993890094439162
1000,8,deep,42,1,1.0056851027528513
1000,8,deep,42,2,1.0001984604400758
1000,8,deep,42,3,0.9999831950239974
1000,8,deep,42,4,1.00175285068718
1000,8,deep,42,5,1.005812670521006
1000,8,deep,42,6,1.0028480808142617
1000,8,deep,42,7,1.0027996973636992
1000,8,deep,42,8,1.006432539435546
1000,8,deep,42,9,1.0021573894352103
1000,8,deep,42,10,0.9982178969800711
1000,8,deep,42,11,0.9982347335169108
1000,8,deep,42,12,0.9971356562514895
1000,8,deep,42,13,1.001808588474435
1000,8,deep,42,14,1.0084631320267494
1000,8,deep,42,15,1.0042995513987063


==> anc/matched_comparison.csv <==
model,dataset_size,qubits,depth_name,depth,seed,accuracy,f1,balanced_accuracy,pred_positive_rate,pred_degenerate,n_params,final_train_loss,n_train,n_test,wall_time_s,tracker_duration_s,energy_kwh,co2_kg,run_started_utc,run_finished_utc,cpu_model_runtime,physical_cores_runtime,logical_cores_runtime,ram_total_gb_runtime,codecarbon_cpu_power_w,codecarbon_gpu_power_w,codecarbon_ram_power_w,codecarbon_tracking_mode,codecarbon_cpu_utilization_percent,codecarbon_gpu_utilization_percent,codecarbon_ram_utilization_percent,codecarbon_cpu_model,codecarbon_cpu_count,codecarbon_ram_total_size_gb,codecarbon_on_cloud,codecarbon_cloud_provider,codecarbon_cloud_region,run_key,accuracy_classical,f1_classical,balanced_accuracy_classical,pred_positive_rate_classical,wall_time_s_classical,energy_kwh_classical,co2_kg_classical,accuracy_delta_vqc_minus_classical,time_ratio_vqc_to_classical,energy_kwh_per_fit,time_per_fit_s
vqc,200,4.0,shallow,1.0,42,0.4827981651376147,0.5124324324324324,0.4818451629199293,0.551605504587156,False,12,0.9991289828275417,200,872,51.61194502000001,51.5802498999999,0.0005945991772715993,0.0004242114316318271,2026-10-02T19:19:54.886361+00:00,2026-10-02T19:20:46.507912+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,2.0331206758461544,21.774968700909906,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=shallow,0.49311926605504586,0.3323262839879154,0.49770564957480845,0.25,0.05692325899997286,5.1278655083888526e-08,3.658429496170451e-08,-0.010321100917431159,906.6934312391463,1.4141808370762885e-08,0.0011668121319999
vqc,200,4.0,medium,2.0,42,0.47477064220183485,0.3708791208791209,0.4779616064662794,0.3256880733944954,False,24,0.9780982602313582,200,872,91.49116602899994,91.45929142599994,0.0010549527813999546,0.000752646567314765,2026-10-02T19:20:46.696028+00:00,2026-10-02T19:22:18.198978+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8950582217142862,22.23950159591816,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=medium,0.49311926605504586,0.3323262839879154,0.49770564957480845,0.25,0.05692325899997286,5.1278655083888526e-08,3.658429496170451e-08,-0.01834862385321101,1607.2720999520348,1.4141808370762885e-08,0.0011668121319999
vqc,200,4.0,deep,3.0,42,0.5504587155963303,0.4252199413489736,0.5546434284752042,0.27293577981651373,False,36,0.9609439639718332,200,872,132.87308325599997,132.840928567,0.001537741949869145,0.0010970881544565927,2026-10-02T19:22:18.375364+00:00,2026-10-02T19:24:31.258306+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8562231971542,49.99636329452341,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep,0.49311926605504586,0.3323262839879154,0.49770564957480845,0.25,0.05692325899997286,5.1278655083888526e-08,3.658429496170451e-08,0.05733944954128445,2334.2494015682296,1.4141808370762885e-08,0.0011668121319999
vqc,200,4.0,deep,3.0,43,0.46788990825688076,0.366120218579235,0.47099435884482616,0.3302752293577982,False,36,0.9723461481563201,200,872,130.97868740299964,130.9481870640011,0.0015057796413182373,0.0010742849330817245,2026-10-02T22:01:07.063429+00:00,2026-10-02T22:03:18.054271+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.9292575558697687,21.955920493046197,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep|seed=43,0.49655963302752293,0.3665223665223665,0.5004946535320367,0.2855504587155963,0.06926295700031915,7.125617311843329e-08,5.083707540578816e-08,-0.02866972477064217,1891.0351662057415,,
vqc,200,4.0,deep,3.0,44,0.481651376146789,0.03418803418803419,0.4903174202239623,0.027522935779816515,True,36,1.0101610893443542,200,872,130.51860124800078,130.48823300000004,0.0014994649305965532,0.0010697797595497355,2026-10-02T22:03:18.227380+00:00,2026-10-02T22:05:28.756017+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8564313874875005,23.152010791529147,20.15625,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=4|d=deep|seed=44,0.4919724770642202,0.3236641221374046,0.4967058179675002,0.24197247706422018,0.10857379300068715,4.6936086576720954e-07,3.348612854338237e-07,-0.010321100917431214,1202.1188321860943,,
vqc,200,6.0,shallow,1.0,42,0.5481651376146789,0.5689277899343544,0.5474656899890544,0.5389908256880734,False,18,0.9713588638639384,200,872,75.55479051300006,75.51951769200002,0.0008651620391605934,0.000617242070380773,2026-10-02T19:24:31.429690+00:00,2026-10-02T19:25:46.994800+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8563122802378391,21.875649557482436,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow,0.5229357798165137,0.48,0.5246274311694872,0.40825688073394495,0.08527155000001585,1.0741454791260785e-07,7.663394247731885e-08,0.025229357798165153,886.049221727364,1.2898879358337912e-08,0.0010567974140012
vqc,200,6.0,shallow,1.0,43,0.5263761467889908,0.5290763968072976,0.5264481771491117,0.49655963302752293,False,18,0.9640910638844221,200,872,72.2975049050001,72.26599317299952,0.0008336257833485694,0.0005947428124979867,2026-10-02T22:16:20.743998+00:00,2026-10-02T22:17:33.051671+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8536177734760564,21.550945610060687,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow|seed=43,0.5630733944954128,0.5325153374233129,0.5644628273132946,0.42545871559633025,0.07854778999899281,1.1364598085945719e-07,8.1079702230352e-08,-0.03669724770642202,920.4269770788859,,
vqc,200,6.0,shallow,1.0,44,0.5252293577981652,0.4951219512195122,0.5265007998652859,0.43119266055045874,False,18,0.9676597696207211,200,872,72.22683239400067,72.1957399669991,0.0008347305479401498,0.0005955309968529685,2026-10-02T22:17:33.221872+00:00,2026-10-02T22:18:45.458882+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8533462474000002,21.531075134598566,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=shallow|seed=44,0.5458715596330275,0.5086848635235732,0.5474446409025848,0.4151376146788991,0.11066702300013276,5.037017999457131e-07,3.5936151585506954e-07,-0.020642201834862317,652.6499984906436,,
vqc,200,6.0,medium,2.0,42,0.5619266055045872,0.6061855670103092,0.5600530436979035,0.6032110091743119,False,36,0.9587995946919313,200,872,134.1343134089999,134.10204480100015,0.0015447332758205658,0.0011020760530347003,2026-10-02T19:25:47.176886+00:00,2026-10-02T19:28:01.321485+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855942461236363,21.661997970716158,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium,0.5229357798165137,0.48,0.5246274311694872,0.40825688073394495,0.08527155000001585,1.0741454791260785e-07,7.663394247731885e-08,0.03899082568807344,1573.0253925133877,1.2898879358337912e-08,0.0010567974140012
vqc,200,6.0,medium,2.0,43,0.5470183486238532,0.5303210463733651,0.5478550980887429,0.4552752293577982,False,36,0.9426835647138259,200,872,131.25728869399973,131.225377879,0.001505045239298026,0.001073760980570023,2026-10-02T22:05:28.928235+00:00,2026-10-02T22:07:40.196018+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8551593015069772,22.03350883745131,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium|seed=43,0.5630733944954128,0.5325153374233129,0.5644628273132946,0.42545871559633025,0.07854778999899281,1.1364598085945719e-07,8.1079702230352e-08,-0.016055045871559592,1671.0500536766572,,
vqc,200,6.0,medium,2.0,44,0.5194954128440367,0.48714810281517745,0.5208280710617159,0.42775229357798167,False,36,0.962183776854875,200,872,133.63201579600172,133.60132084100042,0.0015457358017388564,0.0011027912961283715,2026-10-02T22:07:40.366735+00:00,2026-10-02T22:09:54.010683+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8549092149818187,22.32645862638539,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=medium|seed=44,0.5458715596330275,0.5086848635235732,0.5474446409025848,0.4151376146788991,0.11066702300013276,5.037017999457131e-07,3.5936151585506954e-07,-0.026376146788990806,1207.5143269720143,,
vqc,200,6.0,deep,3.0,42,0.5584862385321101,0.5792349726775956,0.5577692178159468,0.5401376146788991,False,54,0.9699308597328492,200,872,196.93772088799983,196.90616846900002,0.002264275093585302,0.0016154266870425913,2026-10-02T19:28:01.497350+00:00,2026-10-02T19:31:18.446631+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8557292598466344,21.838568010368796,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep,0.5229357798165137,0.48,0.5246274311694872,0.40825688073394495,0.08527155000001585,1.0741454791260785e-07,7.663394247731885e-08,0.03555045871559637,2309.5360749038014,1.2898879358337912e-08,0.0010567974140012
vqc,200,6.0,deep,3.0,43,0.5814220183486238,0.558645707376058,0.5825650416771913,0.43922018348623854,False,54,0.931339654021258,200,872,194.9802683179987,194.9490613779999,0.002242818719583676,0.0016001188301184971,2026-10-02T22:09:54.183113+00:00,2026-10-02T22:13:09.173995+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855379661604189,22.177685441785588,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep|seed=43,0.5630733944954128,0.5325153374233129,0.5644628273132946,0.42545871559633025,0.07854778999899281,1.1364598085945719e-07,8.1079702230352e-08,0.01834862385321101,2482.3138667618637,,
vqc,200,6.0,deep,3.0,44,0.5160550458715596,0.4297297297297297,0.5190073250820915,0.3394495412844037,False,54,0.9631971281366647,200,872,191.2288080189992,191.18831259699982,0.002197827275535687,0.001568020089285456,2026-10-02T22:13:09.343551+00:00,2026-10-02T22:16:20.582505+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550172218893635,21.92705079402257,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=6|d=deep|seed=44,0.5458715596330275,0.5086848635235732,0.5474446409025848,0.4151376146788991,0.11066702300013276,5.037017999457131e-07,3.5936151585506954e-07,-0.029816513761467878,1727.9655929550918,,
vqc,200,8.0,shallow,1.0,42,0.555045871559633,0.6360225140712945,0.5511492801212428,0.713302752293578,False,24,0.9713506252377281,200,872,97.44915583599982,97.41723286000001,0.0011397377042405184,0.0008131356074510597,2026-10-02T19:31:18.623724+00:00,2026-10-02T19:32:56.083310+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8547541026000023,23.15304108882181,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=shallow,0.5584862385321101,0.5454545454545454,0.5592005556958828,0.46215596330275227,0.10092933299995366,1.1130510888897839e-07,7.940962819086162e-08,-0.0034403669724770714,965.5186746953392,1.273628514883227e-08,0.001083221193001
vqc,200,8.0,medium,2.0,42,0.5458715596330275,0.5427251732101617,0.546181695714406,0.48394495412844035,False,48,0.9652613493387447,200,872,179.99470437900004,179.963160389,0.0020917165522268675,0.0014923163487372887,2026-10-02T19:32:56.255137+00:00,2026-10-02T19:35:56.260021+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555843655050845,21.930741771543552,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=medium,0.5584862385321101,0.5454545454545454,0.5592005556958828,0.46215596330275227,0.10092933299995366,1.1130510888897839e-07,7.940962819086162e-08,-0.012614678899082632,1783.3735647404178,1.273628514883227e-08,0.001083221193001
vqc,200,8.0,deep,3.0,42,0.5493119266055045,0.4753004005340454,0.552085964469142,0.34977064220183485,False,72,0.9368858605780085,200,872,257.72622851799997,257.694805548,0.002960776045747029,0.002112339022853806,2026-10-02T19:35:56.434015+00:00,2026-10-02T19:40:14.170444+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8556721699428602,21.84465272573066,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=200|q=8|d=deep,0.5584862385321101,0.5454545454545454,0.5592005556958828,0.46215596330275227,0.10092933299995366,1.1130510888897839e-07,7.940962819086162e-08,-0.00917431192660556,2553.531474523054,1.273628514883227e-08,0.001083221193001
vqc,500,4.0,shallow,1.0,42,0.5389908256880734,0.508557457212714,0.5403090005893745,0.4288990825688073,False,12,0.9873845739500873,500,872,119.29109240599996,119.25937342200018,0.001351635411880005,0.0009643121198870826,2026-10-02T19:40:14.345393+00:00,2026-10-02T19:42:13.647308+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8560832338576285,22.523774690700957,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=shallow,0.5768348623853211,0.5839909808342728,0.5767133956386292,0.5080275229357798,0.07703920400001607,3.8300310725385405e-07,2.7325011984229686e-07,-0.037844036697247674,1548.446585792541,1.4256810801044017e-08,0.0011878415299997
vqc,500,4.0,medium,2.0,42,0.5321100917431193,0.5415730337078651,0.5319104150879852,0.5114678899082569,False,24,0.9902279589755983,500,872,214.42427228799988,214.38413785099988,0.002473424651352049,0.001764642556685257,2026-10-02T19:42:13.821012+00:00,2026-10-02T19:45:48.255318+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855945217056461,22.036154870570986,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=medium,0.5768348623853211,0.5839909808342728,0.5767133956386292,0.5080275229357798,0.07703920400001607,3.8300310725385405e-07,2.7325011984229686e-07,-0.044724770642201817,2783.313704642576,1.4256810801044017e-08,0.0011878415299997
vqc,500,4.0,deep,3.0,42,0.5665137614678899,0.5733634311512416,0.566409867811737,0.5068807339449541,False,36,1.0096862154844373,500,872,314.8704018139997,314.83860980300005,0.0035958728023249985,0.0025654430879635494,2026-10-02T19:45:48.438338+00:00,2026-10-02T19:51:03.319418+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8560187978267122,22.13007570824474,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=4|d=deep,0.5768348623853211,0.5839909808342728,0.5767133956386292,0.5080275229357798,0.07703920400001607,3.8300310725385405e-07,2.7325011984229686e-07,-0.010321100917431214,4087.145056871746,1.4256810801044017e-08,0.0011878415299997
vqc,500,6.0,shallow,1.0,42,0.5149082568807339,0.39657631954350925,0.5186810642418119,0.2947247706422018,False,18,0.9622670154184341,500,872,172.87159268100004,172.838637415,0.001979558494173517,0.001412298191641648,2026-10-02T19:51:03.497591+00:00,2026-10-02T19:53:56.379763+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8544593706319548,21.753707323713844,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=shallow,0.5688073394495413,0.5566037735849056,0.5695040835227752,0.463302752293578,0.10052341099992645,3.874253328887386e-07,2.7640511692147453e-07,-0.05389908256880738,1719.7147506378044,1.4574825638813322e-08,0.0012452968670004
vqc,500,6.0,medium,2.0,42,0.5252293577981652,0.4623376623376623,0.5275532541887682,0.3738532110091743,False,36,0.9636757461517105,500,872,317.4530236370001,317.42146592200015,0.003666823741208176,0.002616062396751302,2026-10-02T19:53:56.555576+00:00,2026-10-02T19:59:14.018965+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8552340589514578,22.05658693213079,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=medium,0.5688073394495413,0.5566037735849056,0.5695040835227752,0.463302752293578,0.10052341099992645,3.874253328887386e-07,2.7640511692147453e-07,-0.04357798165137616,3158.000912217676,1.4574825638813322e-08,0.0012452968670004
vqc,500,6.0,deep,3.0,42,0.5091743119266054,0.29605263157894735,0.5149027532205103,0.18807339449541285,False,54,0.9499411838976022,500,872,455.451565501,455.4202901939998,0.005241381592919828,0.003739416525034315,2026-10-02T19:59:14.190208+00:00,2026-10-02T20:06:49.652026+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8551431513147958,22.063799489931082,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=6|d=deep,0.5688073394495413,0.5566037735849056,0.5695040835227752,0.463302752293578,0.10052341099992645,3.874253328887386e-07,2.7640511692147453e-07,-0.059633027522935866,4530.800944481811,1.4574825638813322e-08,0.0012452968670004
vqc,500,8.0,shallow,1.0,42,0.5149082568807339,0.37702503681885124,0.5191441441441441,0.2694954128440367,False,24,0.9699847307809037,500,872,228.75203741199994,228.72056180200025,0.002672500288209611,0.001906671278120553,2026-10-02T20:06:49.819787+00:00,2026-10-02T20:10:38.581844+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8549774919040012,22.42285102002569,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=shallow,0.5791284403669725,0.5971459934138309,0.5785025679885493,0.5355504587155964,0.10195145399995909,1.0850162552763158e-07,7.7409508218059e-08,-0.06422018348623859,2243.7349192890542,1.5506754153409607e-08,0.0013001510129997
vqc,500,8.0,medium,2.0,42,0.5091743119266054,0.3184713375796178,0.5144817714911173,0.21100917431192662,False,48,0.9593242953357309,500,872,419.1769051790002,419.14532366699996,0.004837145116414929,0.0034510176490001833,2026-10-02T20:10:38.750994+00:00,2026-10-02T20:17:37.937867+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550765894321926,21.979551027581905,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=medium,0.5791284403669725,0.5971459934138309,0.5785025679885493,0.5355504587155964,0.10195145399995909,1.0850162552763158e-07,7.7409508218059e-08,-0.06995412844036708,4111.534350252311,1.5506754153409607e-08,0.0013001510129997
vqc,500,8.0,deep,3.0,42,0.5011467889908257,0.665641813989239,0.4922855098088743,0.9827981651376146,True,72,1.0025193506265042,500,872,606.4878442749996,606.4559297849996,0.007011302314696204,0.005002150534699174,2026-10-02T20:17:38.108478+00:00,2026-10-02T20:27:44.606727+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854982364230503,22.12627741381716,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=500|q=8|d=deep,0.5791284403669725,0.5971459934138309,0.5785025679885493,0.5355504587155964,0.10195145399995909,1.0850162552763158e-07,7.7409508218059e-08,-0.07798165137614688,5948.790531964782,1.5506754153409607e-08,0.0013001510129997
vqc,1000,4.0,shallow,1.0,42,0.5860091743119266,0.523117569352708,0.5886271785804496,0.35894495412844035,False,12,0.9826233283376765,1000,872,232.05175785999927,232.01959654599978,0.002661596983457481,0.0018988924134748886,2026-10-02T20:27:44.776998+00:00,2026-10-02T20:31:36.838746+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555321782202652,22.37245542712451,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=shallow,0.5951834862385321,0.5974914481185861,0.5952786899048581,0.49655963302752293,0.05738194299999577,5.161081942335812e-08,3.682127462022004e-08,-0.00917431192660556,4043.9857162037256,1.8958915275399648e-08,0.0015786980200009
vqc,1000,4.0,medium,2.0,42,0.5905963302752294,0.5102880658436214,0.5938052538519828,0.3268348623853211,False,24,0.9853535461195635,1000,872,420.5974791159997,420.5641315109997,0.004835125884157311,0.003449577045919076,2026-10-02T20:31:37.015718+00:00,2026-10-02T20:38:37.623273+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8561812529518236,22.04066584639079,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=medium,0.5951834862385321,0.5974914481185861,0.5952786899048581,0.49655963302752293,0.05738194299999577,5.161081942335812e-08,3.682127462022004e-08,-0.004587155963302725,7329.788033075679,1.8958915275399648e-08,0.0015786980200009
vqc,1000,4.0,deep,3.0,42,0.5711009174311926,0.6396917148362236,0.5677991075187336,0.6811926605504587,False,36,0.9913364148576774,1000,872,602.8763138409995,602.8452369119996,0.006913896637068779,0.004932657330646986,2026-10-02T20:38:37.802950+00:00,2026-10-02T20:48:40.689571+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8555539906017,22.34278421444128,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=4|d=deep,0.5951834862385321,0.5974914481185861,0.5952786899048581,0.49655963302752293,0.05738194299999577,5.161081942335812e-08,3.682127462022004e-08,-0.0240825688073395,10506.37678548187,1.8958915275399648e-08,0.0015786980200009
vqc,1000,6.0,shallow,1.0,42,0.588302752293578,0.4936530324400564,0.5919318851561842,0.3038990825688073,False,18,0.9823145367603388,1000,872,336.49768993399994,336.45793749899985,0.0038993814707882083,0.00278197861590061,2026-10-02T20:48:40.858296+00:00,2026-10-02T20:54:17.365929+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8548863905079764,21.970178882418463,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,0.05723621100003129,5.28543181685914e-08,3.770843760851802e-08,0.012614678899082521,5879.104924220368,1.9175253753498586e-08,0.0016058359500002
vqc,1000,6.0,shallow,1.0,43,0.5951834862385321,0.5792610250297974,0.5960785551907046,0.45298165137614677,False,18,0.9865152394506105,1000,872,335.4394281820005,335.4078793179997,0.003898840161783781,0.0027815924238631827,2026-10-02T22:18:45.630858+00:00,2026-10-02T22:24:21.080238+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8548104525777773,21.966140611228475,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow|seed=43,0.5665137614678899,0.5573770491803278,0.5670834385787656,0.4701834862385321,0.09470883700123522,1.030352353455275e-07,7.350956134014848e-08,0.028669724770642224,3541.796508150824,,
vqc,1000,6.0,shallow,1.0,44,0.5928899082568807,0.5359477124183006,0.595341837164267,0.36811926605504586,False,18,0.9864089126511221,1000,872,337.2012255690006,337.16143136400024,0.0039038616723425213,0.0027851749753777205,2026-10-02T22:24:21.251904+00:00,2026-10-02T22:29:58.463691+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8547077770633842,22.267799669480944,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=shallow|seed=44,0.573394495412844,0.5644028103044496,0.5739664898543404,0.4701834862385321,0.08872739800062845,1.0968409861883939e-07,7.82531330027234e-08,0.019495412844036664,3800.418283049529,,
vqc,1000,6.0,medium,2.0,42,0.4793577981651376,0.46208530805687204,0.48010861328618337,0.45871559633027525,False,36,1.0009343401218456,1000,872,622.0118590949996,621.9804086260001,0.007173971343949818,0.005118205289598902,2026-10-02T20:54:17.526870+00:00,2026-10-02T21:04:39.548968+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550641198280922,22.15427682497101,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=medium,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,0.05723621100003129,5.28543181685914e-08,3.770843760851802e-08,-0.09633027522935783,10867.453456949825,1.9175253753498586e-08,0.0016058359500002
vqc,1000,6.0,deep,3.0,42,0.5458715596330275,0.5308056872037915,0.5466447756167382,0.45871559633027525,False,54,1.0032153802424184,1000,872,902.9289199020004,902.9006342430002,0.0103978365893766,0.007418242934161431,2026-10-02T21:04:39.720191+00:00,2026-10-02T21:19:42.659304+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854902801959179,22.18233687164321,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=6|d=deep,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,0.05723621100003129,5.28543181685914e-08,3.770843760851802e-08,-0.02981651376146799,15775.483808694235,1.9175253753498586e-08,0.0016058359500002
vqc,1000,8.0,shallow,1.0,42,0.591743119266055,0.4971751412429379,0.5953944598804412,0.30275229357798167,False,24,0.9824497142235225,1000,872,442.63692503200036,442.6054877439992,0.0051655190502148925,0.003685293076704363,2026-10-02T21:19:42.833071+00:00,2026-10-02T21:27:05.480708+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8545633119666638,21.780829460967883,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow,0.5825688073394495,0.5727699530516432,0.5831859897280458,0.46788990825688076,0.057386827999948764,5.113216395108822e-08,3.6479782181428326e-08,0.00917431192660556,7713.214695058517,1.9089793087735816e-08,0.0016016453009997
vqc,1000,8.0,shallow,1.0,43,0.5321100917431193,0.4645669291338583,0.5346046981561,0.3646788990825688,False,24,0.9877336375934559,1000,872,468.12800452899864,468.0970488969997,0.005464577059135089,0.003898653321646397,2026-10-02T22:29:58.621472+00:00,2026-10-02T22:37:46.759705+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.856412587325488,21.76614242333894,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow|seed=43,0.5756880733944955,0.5647058823529412,0.5763450366254105,0.46559633027522934,0.10086721599873272,1.3135573557238044e-07,9.371456734249467e-08,-0.04357798165137616,4641.032270930132,,
vqc,1000,8.0,shallow,1.0,44,0.5321100917431193,0.5496688741721855,0.5315736297044709,0.5298165137614679,False,24,0.9892763872600623,1000,872,437.41952423600014,437.387352097001,0.005109361963527738,0.003645228308621193,2026-10-02T22:37:46.947275+00:00,2026-10-02T22:45:04.376865+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.854887408984613,21.716172478704497,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=shallow|seed=44,0.5779816513761468,0.5670588235294117,0.578639387050602,0.46559633027522934,0.08273457500035875,4.046023282862106e-07,2.8865988969484237e-07,-0.04587155963302747,5287.02207310672,,
vqc,1000,8.0,medium,2.0,42,0.5344036697247706,0.3141891891891892,0.5404773932811316,0.16972477064220184,False,48,0.993890094439162,1000,872,825.2307242419993,825.199919394001,0.009563277991929311,0.00682283461384004,2026-10-02T21:27:05.649395+00:00,2026-10-02T21:40:50.890206+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.8550233245220773,22.0408337726769,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=medium,0.5825688073394495,0.5727699530516432,0.5831859897280458,0.46788990825688076,0.057386827999948764,5.113216395108822e-08,3.6479782181428326e-08,-0.04816513761467889,14380.141802623,1.9089793087735816e-08,0.0016016453009997
vqc,1000,8.0,deep,3.0,42,0.4919724770642202,0.013363028953229399,0.5010419297802475,0.005733944954128441,True,72,1.0042995513987063,1000,872,1212.3937594309991,1212.3622890049992,0.014007709166696514,0.009993674035597127,2026-10-02T21:40:51.058365+00:00,2026-10-02T22:01:03.462369+00:00,Intel(R) Xeon(R) CPU @ 2.00GHz,2,4,31.346752166748047,1.855488883618268,22.126520415442563,20.0,machine,0,0,0,Intel(R) Xeon(R) CPU @ 2.00GHz,4,31.346752166748047,N,,,vqc|n=1000|q=8|d=deep,0.5825688073394495,0.5727699530516432,0.5831859897280458,0.46788990825688076,0.057386827999948764,5.113216395108822e-08,3.6479782181428326e-08,-0.09059633027522929,21126.69059582944,1.9089793087735816e-08,0.0016016453009997


==> anc/statistical_tests.csv <==
dataset_size,qubits,depth_name,seed,vqc_accuracy,classical_accuracy,accuracy_delta,paired_mean_delta,bootstrap_ci_low,bootstrap_ci_high,mcnemar_b_vqc_only,mcnemar_c_classical_only,mcnemar_discordant,mcnemar_p,vqc_pred_positive_rate,classical_pred_positive_rate,vqc_degenerate,mcnemar_p_bh
200,4,shallow,42,0.4827981651376147,0.49311926605504586,-0.010321100917431159,-0.010321101173758507,-0.0527522936463356,0.03211009129881859,184,193,377,0.6803797383630665,0.551605504587156,0.25,False,0.7348101174321119
200,4,medium,42,0.47477064220183485,0.49311926605504586,-0.01834862385321101,-0.01834862306714058,-0.05389908328652382,0.01834862306714058,128,144,272,0.3631078712717848,0.3256880733944954,0.25,False,0.5446618069076772
200,4,deep,42,0.5504587155963303,0.49311926605504586,0.05733944954128445,0.05733944848179817,0.027522936463356018,0.08486238867044449,112,62,174,0.00018539573081869645,0.27293577981651373,0.25,False,0.0016685615773682678
200,6,shallow,42,0.5481651376146789,0.5229357798165137,0.025229357798165153,0.025229357182979584,-0.010321101173758507,0.06307339668273926,145,123,268,0.1994796770560268,0.5389908256880734,0.40825688073394495,False,0.33662195503204523
200,6,medium,42,0.5619266055045872,0.5229357798165137,0.03899082568807344,0.03899082541465759,0.0022935778833925724,0.07683486491441727,161,127,288,0.0516410399185422,0.6032110091743119,0.40825688073394495,False,0.1072544675231261
200,6,deep,42,0.5584862385321101,0.5229357798165137,0.03555045871559637,0.03555046021938324,-0.0011467889416962862,0.07454128563404083,165,134,299,0.08257823934283459,0.5401376146788991,0.40825688073394495,False,0.15925803301832384
200,8,shallow,42,0.555045871559633,0.5584862385321101,-0.0034403669724770714,-0.0034403670579195023,-0.04357798025012016,0.03669724613428116,162,165,327,0.9119555228667678,0.713302752293578,0.46215596330275227,False,0.9119555228667678
200,8,medium,42,0.5458715596330275,0.5584862385321101,-0.012614678899082632,-0.012614678591489792,-0.04816513881087303,0.024082569405436516,126,137,263,0.5375617758977014,0.48394495412844035,0.46215596330275227,False,0.6637233002689672
200,8,deep,42,0.5493119266055045,0.5584862385321101,-0.00917431192660556,-0.00917431153357029,-0.0458715595304966,0.027522936463356018,125,133,258,0.663064461563114,0.34977064220183485,0.46215596330275227,False,0.7348101174321119
500,4,shallow,42,0.5389908256880734,0.5768348623853211,-0.037844036697247674,-0.037844035774469376,-0.07342316210269928,-0.0022935778833925724,117,150,267,0.04998317639678589,0.4288990825688073,0.5080275229357798,False,0.1072544675231261
500,4,medium,42,0.5321100917431193,0.5768348623853211,-0.044724770642201817,-0.04472476989030838,-0.07454128563404083,-0.01720183528959751,67,106,173,0.0037377190466881733,0.5114678899082569,0.5080275229357798,False,0.012614801782572585
500,4,deep,42,0.5665137614678899,0.5768348623853211,-0.010321100917431214,-0.010321101173758507,-0.04013761505484581,0.01834862306714058,81,90,171,0.5408115779969362,0.5068807339449541,0.5080275229357798,False,0.6637233002689672
500,6,shallow,42,0.5149082568807339,0.5688073394495413,-0.05389908256880738,-0.05389908328652382,-0.0917431190609932,-0.01720183528959751,116,163,279,0.005790478142358988,0.2947247706422018,0.463302752293578,False,0.017371434427076962
500,6,medium,42,0.5252293577981652,0.5688073394495413,-0.04357798165137616,-0.04357798025012016,-0.07683486491441727,-0.00917431153357029,99,137,236,0.015838688881620835,0.3738532110091743,0.463302752293578,False,0.03887678180034205
500,6,deep,42,0.5091743119266054,0.5688073394495413,-0.059633027522935866,-0.059633027762174606,-0.0986238569021225,-0.02178899012506008,114,166,280,0.0022472898452019887,0.18807339449541285,0.463302752293578,False,0.008668117974350529
500,8,shallow,42,0.5149082568807339,0.5791284403669725,-0.06422018348623859,-0.06422018259763718,-0.1055045872926712,-0.025229357182979584,124,180,304,0.0015652938600545796,0.2694954128440367,0.5355504587155964,False,0.0070438223702456075
500,8,medium,42,0.5091743119266054,0.5791284403669725,-0.06995412844036708,-0.06995412707328796,-0.11123853176832199,-0.03096330352127552,124,185,309,0.0006188401340450447,0.21100917431192662,0.5355504587155964,False,0.004177170904804051
500,8,deep,42,0.5011467889908257,0.5791284403669725,-0.07798165137614688,-0.07798165082931519,-0.12385321408510208,-0.032081253826618195,174,242,416,0.0009967282566588664,0.9827981651376146,0.5355504587155964,True,0.005382332585957878
1000,4,shallow,42,0.5860091743119266,0.5951834862385321,-0.00917431192660556,-0.00917431153357029,-0.03440367057919502,0.016055045649409294,59,67,126,0.5330527502675584,0.35894495412844035,0.49655963302752293,False,0.6637233002689672
1000,4,medium,42,0.5905963302752294,0.5951834862385321,-0.004587155963302725,-0.004587155766785145,-0.03211009129881859,0.02178899012506008,73,77,150,0.8065959963978482,0.3268348623853211,0.49655963302752293,False,0.837618919336227
1000,4,deep,42,0.5711009174311926,0.5951834862385321,-0.0240825688073395,-0.024082569405436516,-0.055045872926712036,0.008027522824704647,84,105,189,0.14553062787215792,0.6811926605504587,0.49655963302752293,False,0.26195513016988425
1000,6,shallow,42,0.588302752293578,0.5756880733944955,0.012614678899082521,0.012614678591489792,-0.01720183528959751,0.042431194335222244,93,82,175,0.4497860825989254,0.3038990825688073,0.46559633027522934,False,0.6391696963247887
1000,6,medium,42,0.4793577981651376,0.5756880733944955,-0.09633027522935783,-0.09633027762174606,-0.13990825414657593,-0.0527522936463356,142,226,368,1.3968025334910397e-05,0.45871559633027525,0.46559633027522934,False,0.00037713668404258075
1000,6,deep,42,0.5458715596330275,0.5756880733944955,-0.02981651376146799,-0.029816513881087303,-0.07454128563404083,0.017230672761797905,196,222,418,0.2213636445049346,0.45871559633027525,0.46559633027522934,False,0.3515775530372491
1000,8,shallow,42,0.591743119266055,0.5825688073394495,0.00917431192660556,0.00917431153357029,-0.02296445146203041,0.04357798025012016,113,105,218,0.6355297753805479,0.30275229357798167,0.46788990825688076,False,0.7348101174321119
1000,8,medium,42,0.5344036697247706,0.5825688073394495,-0.04816513761467889,-0.04816513881087303,-0.08600917458534241,-0.010321101173758507,118,160,278,0.013787058419328433,0.16972477064220184,0.46788990825688076,False,0.03722505773218677
1000,8,deep,42,0.4919724770642202,0.5825688073394495,-0.09059633027522929,-0.09059633314609528,-0.13646788895130157,-0.04357798025012016,163,242,405,0.00010141292818477631,0.005733944954128441,0.46788990825688076,True,0.0013690745304944802


==> anc/variance_summary.csv <==
dataset_size,qubits,depth_name,n_seeds,vqc_acc_mean,vqc_acc_std,classical_acc_mean,classical_acc_std,mean_delta_vqc_minus_classical,pipeline_seed_std,paired_delta_seed_std,positive_mean_delta,delta_exceeds_paired_delta_std,robust_positive_under_descriptive_rule,seed_checked,accuracy_vqc_seed_42,accuracy_classical_seed_42,delta_seed_42,accuracy_vqc_seed_43,accuracy_classical_seed_43,delta_seed_43,accuracy_vqc_seed_44,accuracy_classical_seed_44,delta_seed_44
200,4,deep,3,0.5,0.04423693009629797,0.4938837920489297,0.0023872316507639038,0.0061162079510703555,0.04423693009629797,0.04529937481449092,True,False,False,True,0.5504587155963303,0.49311926605504586,0.05733944954128445,0.46788990825688076,0.49655963302752293,-0.02866972477064217,0.481651376146789,0.4919724770642202,-0.010321100917431214
200,6,deep,3,0.5519877675840978,0.03316448199807948,0.5439602446483179,0.020136952891538114,0.008027522935779833,0.03316448199807948,0.03388368509792239,True,False,False,True,0.5584862385321101,0.5229357798165137,0.03555045871559637,0.5814220183486238,0.5630733944954128,0.01834862385321101,0.5160550458715596,0.5458715596330275,-0.029816513761467878
200,6,medium,3,0.5428134556574924,0.021525853555506277,0.5439602446483179,0.020136952891538114,-0.0011467889908256534,0.021525853555506277,0.03514117762854258,False,False,False,True,0.5619266055045872,0.5229357798165137,0.03899082568807344,0.5470183486238532,0.5630733944954128,-0.016055045871559592,0.5194954128440367,0.5458715596330275,-0.026376146788990806
200,6,shallow,3,0.533256880733945,0.012923655584386054,0.5439602446483179,0.020136952891538114,-0.010703363914373062,0.012923655584386054,0.03213738464370596,False,False,False,True,0.5481651376146789,0.5229357798165137,0.025229357798165153,0.5263761467889908,0.5630733944954128,-0.03669724770642202,0.5252293577981652,0.5458715596330275,-0.020642201834862317
1000,6,shallow,3,0.5921253822629969,0.003503498237733826,0.5718654434250765,0.004774463301527852,0.02025993883792047,0.003503498237733826,0.00805478115661528,True,True,True,True,0.588302752293578,0.5756880733944955,0.012614678899082521,0.5951834862385321,0.5665137614678899,0.028669724770642224,0.5928899082568807,0.573394495412844,0.019495412844036664
1000,8,shallow,3,0.551987767584098,0.03442914449295932,0.5787461773700305,0.0035034982377337774,-0.02675840978593269,0.03442914449295932,0.031139773477700788,False,False,False,True,0.591743119266055,0.5825688073394495,0.00917431192660556,0.5321100917431193,0.5756880733944955,-0.04357798165137616,0.5321100917431193,0.5779816513761468,-0.04587155963302747
200,4,medium,1,0.47477064220183485,,0.49311926605504586,,-0.01834862385321101,,,False,,,False,0.47477064220183485,0.49311926605504586,-0.01834862385321101,,,,,,
200,4,shallow,1,0.4827981651376147,,0.49311926605504586,,-0.010321100917431159,,,False,,,False,0.4827981651376147,0.49311926605504586,-0.010321100917431159,,,,,,
200,8,deep,1,0.5493119266055045,,0.5584862385321101,,-0.00917431192660556,,,False,,,False,0.5493119266055045,0.5584862385321101,-0.00917431192660556,,,,,,
200,8,medium,1,0.5458715596330275,,0.5584862385321101,,-0.012614678899082632,,,False,,,False,0.5458715596330275,0.5584862385321101,-0.012614678899082632,,,,,,
200,8,shallow,1,0.555045871559633,,0.5584862385321101,,-0.0034403669724770714,,,False,,,False,0.555045871559633,0.5584862385321101,-0.0034403669724770714,,,,,,
500,4,deep,1,0.5665137614678899,,0.5768348623853211,,-0.010321100917431214,,,False,,,False,0.5665137614678899,0.5768348623853211,-0.010321100917431214,,,,,,
500,4,medium,1,0.5321100917431193,,0.5768348623853211,,-0.044724770642201817,,,False,,,False,0.5321100917431193,0.5768348623853211,-0.044724770642201817,,,,,,
500,4,shallow,1,0.5389908256880734,,0.5768348623853211,,-0.037844036697247674,,,False,,,False,0.5389908256880734,0.5768348623853211,-0.037844036697247674,,,,,,
500,6,deep,1,0.5091743119266054,,0.5688073394495413,,-0.059633027522935866,,,False,,,False,0.5091743119266054,0.5688073394495413,-0.059633027522935866,,,,,,
500,6,medium,1,0.5252293577981652,,0.5688073394495413,,-0.04357798165137616,,,False,,,False,0.5252293577981652,0.5688073394495413,-0.04357798165137616,,,,,,
500,6,shallow,1,0.5149082568807339,,0.5688073394495413,,-0.05389908256880738,,,False,,,False,0.5149082568807339,0.5688073394495413,-0.05389908256880738,,,,,,
500,8,deep,1,0.5011467889908257,,0.5791284403669725,,-0.07798165137614688,,,False,,,False,0.5011467889908257,0.5791284403669725,-0.07798165137614688,,,,,,
500,8,medium,1,0.5091743119266054,,0.5791284403669725,,-0.06995412844036708,,,False,,,False,0.5091743119266054,0.5791284403669725,-0.06995412844036708,,,,,,
500,8,shallow,1,0.5149082568807339,,0.5791284403669725,,-0.06422018348623859,,,False,,,False,0.5149082568807339,0.5791284403669725,-0.06422018348623859,,,,,,
1000,4,deep,1,0.5711009174311926,,0.5951834862385321,,-0.0240825688073395,,,False,,,False,0.5711009174311926,0.5951834862385321,-0.0240825688073395,,,,,,
1000,4,medium,1,0.5905963302752294,,0.5951834862385321,,-0.004587155963302725,,,False,,,False,0.5905963302752294,0.5951834862385321,-0.004587155963302725,,,,,,
1000,4,shallow,1,0.5860091743119266,,0.5951834862385321,,-0.00917431192660556,,,False,,,False,0.5860091743119266,0.5951834862385321,-0.00917431192660556,,,,,,
1000,6,deep,1,0.5458715596330275,,0.5756880733944955,,-0.02981651376146799,,,False,,,False,0.5458715596330275,0.5756880733944955,-0.02981651376146799,,,,,,
1000,6,medium,1,0.4793577981651376,,0.5756880733944955,,-0.09633027522935783,,,False,,,False,0.4793577981651376,0.5756880733944955,-0.09633027522935783,,,,,,
1000,8,deep,1,0.4919724770642202,,0.5825688073394495,,-0.09059633027522929,,,False,,,False,0.4919724770642202,0.5825688073394495,-0.09059633027522929,,,,,,
1000,8,medium,1,0.5344036697247706,,0.5825688073394495,,-0.04816513761467889,,,False,,,False,0.5344036697247706,0.5825688073394495,-0.04816513761467889,,,,,,

